From Known to the Unknown: Transferring Knowledge to Answer Questions about Novel Visual and Semantic Concepts

Current Visual Question Answering (VQA) systems can answer intelligent questions about `Known' visual content. However, their performance drops significantly when questions about visually and linguistically `Unknown' concepts are presented during inference (`Open-world' scenario). A practical VQA system should be able to deal with novel concepts in real world settings. To address this problem, we propose an exemplar-based approach that transfers learning (i.e., knowledge) from previously `Known' concepts to answer questions about the `Unknown'. We learn a highly discriminative joint embedding space, where visual and semantic features are fused to give a unified representation. Once novel concepts are presented to the model, it looks for the closest match from an exemplar set in the joint embedding space. This auxiliary information is used alongside the given Image-Question pair to refine visual attention in a hierarchical fashion. Since handling the high dimensional exemplars on large datasets can be a significant challenge, we introduce an efficient matching scheme that uses a compact feature description for search and retrieval. To evaluate our model, we propose a new split for VQA, separating Unknown visual and semantic concepts from the training set. Our approach shows significant improvements over state-of-the-art VQA models on the proposed Open-World VQA dataset and standard VQA datasets.

==> images/Fig_performance_drop_unseen.m <==
% Figure to show drop in pergoramce when tested with unseen classes
clear all
close all

c = @cmu.colors;

% epochs= 0:10:100;
% 
% v1_tS_vS = [38.59, 54.27, 57.32, 58.63,  59.37,  59.69,  59.92,  59.99, 60.2, ...
%     60.07, 60.04];
% v1_tS_vUS = [37.58, 48.14, 50.87,  52.16,  52.75, 52.6,  53.12,  53.2, 53.18, ...
%     53.03, 53.41];
% v1 and v2 format is noZS TrainSeen_ValSeen TrainSeenValUnseen

v1_v2 = [60.14 61.62 54.94;
    58.9 60.2 53.2]; 
dataset = categorical({'VQAv1', 'VQAv2'});

l = cell(1,3);
l{1}='Known+Unknown';
l{2}='Known';
l{3}='Unknown';

ax = gca;
b = bar(dataset, v1_v2, 'FaceColor','flat');
ax.TickLabelInterpreter = 'latex';
ylabel('Validation Accuracy','Interpreter','latex')
ylim([52 64]);
legend(b,l,'Interpreter','latex','FontSize',8);
b(1).CData = rgb('dimgray');
% b(2).CData = rgb ('aquamarine')
b(3).CData = rgb('gold');

set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [3.25 3]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 3.25 3]);
set(gcf, 'renderer', 'painters');

% print(gcf, 'D:\Dropbox\ANU\Research\CVPR2019\Fig_performance_drop.pdf', '-dpdf')

==> images/fig_stacked_bar_unseen.m <==
% Figure generation code
% To generate stacked bar chart showing unseen class for each super class
close all
clear all
c = @cmu.colors;
occ = [18269916952 0 0 0 0 0 0 0 ...
    0 0 0 0 0;
    585586014 66244276 35200594 33300456 26311914 25266029 17829945 16272074, ...
    0 0 0 0 0;
    59507055 58545930 3710574 3532902 997990 0 0 0 ...
    0 0 0 0 0 ; 
    37809052 26122012 21361060 21053340 17522985 15732780 14195861 12874176 ...
    11147571 1377285 0 0 0;
    91972902 52327796 49057848 26696250 16282965 0 0 0 ...
    0 0 0 0 0;
    225258960 29288910 23245825 22137024 22052174 20616366 17936757 10629455 ...
    8907466 6343596 4690062 0 0;
    206417871 111256200 36488672 23631076 21820608 21124740 0 0 ...
    0 0 0 0 0 ;
    23077602 20333781 20265814 15324240 14505372 11927824 11914445 11206650 ...
    10121580 3876285 0 0 0;
    537925828 202478918 41592880 27892720 16684005 15184672 0 0 ...
    0 0 0 0 0;
    33593832 29051424 19280906 19280107 6680768 4650752 0 0 ...
    0 0 0 0 0;
    28387275 10403184 6799743 2766528 52650 0 0 0 ...
    0 0 0 0 0;
    143922312 32100663 25699700 11134256 2093451 1479075 41382 0 ...
    0 0 0 0 0];

super_class = categorical({'person', 'vehicle','outdoor','animal','accessory', ...
    'sports', 'kitchen','food','furniture','electronic','appliance','indoor'});
super_class = reordercats(super_class, {'person','vehicle','outdoor','animal', ...
    'accessory', 'sports', 'kitchen','food','furniture','electronic', ...
    'appliance','indoor'});
zs_class ={'','airplane', {'parking', 'meter'}, 'bear', 'suitcase', 'snowboard' ...
    'fork', 'hot dog', 'toilet', 'mouse', 'toaster', 'hair drier'} ;
occ_norm = bsxfun(@rdivide, occ, sum(occ,2));

ax = gca;
hold off
barh(super_class, occ_norm,'stacked');
ax.YTickLabelRotation = 45;
ax.TickLabelInterpreter='latex';
xt = get(gca, 'XTick');
set(gca, 'FontSize', 8)
yt = get(gca, 'YTick');
set(gca, 'FontSize', 8)
set(gca, 'Ticklength', [0 0])
set(gca,'XTick',0:0.1:1)
set(gca,'XTickLabel',0:0.1:1)
% set(gca,'XColor','none')
set(gca, 'box', 'off')
% set(gca,'YColor','none')
% grid on
ylabel('MSCOCO Super-Categories','Interpreter','latex','fontsize',10,...
    'Color','k')
xlabel('Normalized occurance measure, $N$', 'Interpreter','latex',...
    'fontsize',10, 'Color', 'k')
% title('Unseen categories for each MSCOCO super-category', 'fontsize', 15)

% write the ZS class names
for i = 1:length(zs_class)
    text(1.01, i, zs_class{i},'Interpreter','latex', 'FontSize', 10, 'Color', [ 0.9100 0.4100 0.1700]);
end

set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [3.5 4]);
set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperPosition', [0 0 3.5 4]);
set(gcf, 'renderer', 'painters');


